Chiral non-Abelian vortex molecules in dense QCD

The color-flavor locked phase of high density QCD admits non-Abelian vortices, that are superfluid vortices with confined color-magnetic fluxes. Vortex solutions were thus far constructed in an axially symmetric Ansatz with common vortex winding in the left- and right-handed diquark condensates. In this paper, we explore vortex solutions without any Ansatz. In addition to axially symmetric configurations known before, we find that the axial symmetry is broken in certain parameter regions; in one case a single vortex is split into two chiral non-Abelian vortices, i.e. vortices with winding only in the left or right-handed diquark condensate, and they are connected by one or two domain walls forming a non-Abelian vortex molecule. In the other case, a chiral non-Abelian vortex molecule is confined inside a domain wall elongated to spatial infinity.

==> anc/ancillary_files_description.txt <==
The video files correspond to the evolution from an initial state
described in the paper, to each of the figures 1 through 6:
regular.wmv, confined.wmv, pill.wmv, balance.wmv, beats.wmv, det.wmv.
The 9 panels in the video files have similar information to the
figures in the paper. The panels from top-left to right and then by
rows are showing:
Panel 11) The norms $|(\Phi_L)_{11}|$ with red and $|(\Phi_R)_{11}|$
with green.
Panel 12) The phases $arg((\Phi_L)_{11})$ with red and
$arg((\Phi_R)_{11})$ with green.
Panel 13) The norms $|(\Phi_L)_{22,33}|$ with red and
$|(\Phi_R)_{22,33}|$ with green.
Panel 21) The phases  $arg((\Phi_L)_{22,33})$ with red and
$arg((\Phi_R)_{22,33})$ with green.
Panel 22) $Im(Tr(F_{12}|\Phi_L|^2))$ with red and
$Im(Tr(F_{12}|\Phi_R|^2))$ with green.
Panel 23) the total energy $E$ with green.
Panel 3i) the potential energy $V_i$ with red, $i=1,2,3$.
The video's time is $\tau^2$, i.e. quadratic in the flow parameter
$\tau$.

